Einstein-scalar-Gauss-Bonnet black holes: Analytical approximation for the metric and applications to calculations of shadows

Recently, numerical solutions to the field equations of Einstein-scalar-Gauss-Bonnet gravity that correspond to black-holes with non-trivial scalar hair have been reported. Here, we employ the method of the continued-fraction expansion in terms of a compact coordinate in order to obtain an analytical approximation for the aforementioned solutions. For a wide variety of coupling functionals to the Gauss-Bonnet term we were able to obtain analytical expressions for the metric functions and the scalar field. In addition we estimated the accuracy of these approximations by calculating the black-hole shadows for such black holes. Excellent agreement between the numerical solutions and analytical approximations has been found.

==> anc/Approximation.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     72460,       1991]
NotebookOptionsPosition[     71574,       1962]
NotebookOutlinePosition[     72061,       1981]
CellTagsIndexPosition[     72018,       1978]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "x_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], " ", "\[Epsilon]"}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "\[Epsilon]"}], "+", "a0"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "3"], " ", "a1"}], 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{"x", " ", "a2"}], 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", 
          RowBox[{"a3", "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"x", " ", "a4"}]}], ")"}]}]}]}]]}]]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", "x_", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"b0", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", "b1"}], 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", 
          RowBox[{"b2", "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"x", " ", 
              RowBox[{"b3", "/", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"x", " ", "b4"}]}], ")"}]}]}]}], ")"}]}]}]}]]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", "x_", "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"f0", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], " ", "f1"}], 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", 
          RowBox[{"f2", "/", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"x", " ", 
              RowBox[{"f3", "/", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"x", " ", "f4"}]}], ")"}]}]}]}], ")"}]}]}]}]]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Parametrization\[CurlyPhi]2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a0", "\[Rule]", "0"}], ",", 
     RowBox[{"a1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"63", " ", "p"}], "332"], "-", 
        FractionBox[
         RowBox[{"23", " ", 
          SuperscriptBox["p", "2"]}], "143"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["223", "259"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"83", " ", 
          SuperscriptBox["p", "2"]}], "401"]}]]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"152", " ", "p"}], "397"], "-", 
        FractionBox[
         RowBox[{"234", " ", 
          SuperscriptBox["p", "2"]}], "307"]}], 
       RowBox[{
        FractionBox["73", "221"], "-", 
        FractionBox[
         RowBox[{"73", " ", "p"}], "228"]}]]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["37", "125"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["p", "2"]}], "287"]}], 
       RowBox[{
        FractionBox["177", "991"], "-", 
        FractionBox[
         RowBox[{"56", " ", "p"}], "313"]}]]}], ",", 
     RowBox[{"a4", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "189"]}], "+", 
        FractionBox[
         RowBox[{"47", " ", "p"}], "363"], "-", 
        FractionBox[
         RowBox[{"233", " ", 
          SuperscriptBox["p", "2"]}], "338"], "+", 
        SuperscriptBox["p", "3"], "-", 
        FractionBox[
         RowBox[{"463", " ", 
          SuperscriptBox["p", "4"]}], "1015"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "350"]}], "+", 
        FractionBox["p", "353"]}]]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["p", "43"], "-", 
        FractionBox[
         SuperscriptBox["p", "2"], "201"]}], 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"105", " ", "p"}], "577"]}]]}], ",", 
     RowBox[{"b0", "\[Rule]", "0"}], ",", 
     RowBox[{"b1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"91", " ", "p"}], "396"], "-", 
        FractionBox[
         RowBox[{"85", " ", 
          SuperscriptBox["p", "2"]}], "438"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["632", "707"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"24", " ", 
          SuperscriptBox["p", "2"]}], "131"]}]]}], ",", 
     RowBox[{"b2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"106", " ", "p"}], "203"], "+", 
        FractionBox[
         RowBox[{"47", " ", 
          SuperscriptBox["p", "2"]}], "225"], "-", 
        FractionBox[
         RowBox[{"173", " ", 
          SuperscriptBox["p", "3"]}], "432"]}], 
       RowBox[{
        FractionBox["20", "221"], "-", 
        FractionBox[
         RowBox[{"25", " ", "p"}], "283"]}]]}], ",", 
     RowBox[{"b3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["79", "156"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"32", " ", 
          SuperscriptBox["p", "2"]}], "89"]}], 
       RowBox[{
        FractionBox["65", "737"], "-", 
        FractionBox[
         RowBox[{"56", " ", "p"}], "375"], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["p", "2"]}], "131"]}]]}], ",", 
     RowBox[{"b4", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["17", "366"], "-", 
        FractionBox[
         RowBox[{"37", " ", "p"}], "90"], "+", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{
        FractionBox["10", "303"], "-", 
        FractionBox[
         RowBox[{"43", " ", "p"}], "1375"]}]]}], ",", 
     RowBox[{"phiInf", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["p", "67"]}], "-", 
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["p", "2"]}], "56"]}], 
       RowBox[{
        FractionBox["1", "145"], "+", 
        FractionBox[
         RowBox[{"38", " ", "p"}], "61"], "+", 
        SuperscriptBox["p", "2"]}]]}], ",", 
     RowBox[{"f0", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["p", "113"], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["p", "2"]}], "28"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["p", "3"]}], "138"]}], 
       RowBox[{
        FractionBox["1", "155"], "+", 
        FractionBox[
         RowBox[{"84", " ", "p"}], "131"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"47", " ", 
          SuperscriptBox["p", "3"]}], "49"]}]]}], ",", 
     RowBox[{"f1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "p"}], "46"], "+", 
        FractionBox[
         RowBox[{"63", " ", 
          SuperscriptBox["p", "2"]}], "151"]}], 
       RowBox[{
        FractionBox["2", "111"], "+", "p", "+", 
        FractionBox[
         RowBox[{"113", " ", 
          SuperscriptBox["p", "2"]}], "212"]}]]}], ",", 
     RowBox[{"f2", "\[Rule]", 
      FractionBox[
       RowBox[{"p", "-", 
        FractionBox[
         RowBox[{"30", " ", 
          SuperscriptBox["p", "2"]}], "97"], "-", 
        FractionBox[
         RowBox[{"23", " ", 
          SuperscriptBox["p", "3"]}], "55"]}], 
       RowBox[{
        FractionBox["1", "8997"], "+", 
        FractionBox[
         RowBox[{"79", " ", "p"}], "211"], "-", 
        FractionBox[
         RowBox[{"31", " ", 
          SuperscriptBox["p", "2"]}], "79"], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["p", "3"]}], "56"]}]]}], ",", 
     RowBox[{"f3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["59", "187"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"18", " ", 
          SuperscriptBox["p", "2"]}], "73"]}], 
       RowBox[{
        FractionBox["37", "133"], "-", 
        FractionBox[
         RowBox[{"28", " ", "p"}], "103"]}]]}], ",", 
     RowBox[{"f4", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "477"]}], "+", 
        FractionBox[
         RowBox[{"10", " ", "p"}], "97"], "-", 
        FractionBox[
         RowBox[{"50", " ", 
          SuperscriptBox["p", "2"]}], "77"], "+", 
        SuperscriptBox["p", "3"], "-", 
        FractionBox[
         RowBox[{"54", " ", 
          SuperscriptBox["p", "4"]}], "115"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "456"]}], "+", 
        FractionBox["p", "463"]}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Parametrization\[CurlyPhi]3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a0", "\[Rule]", "0"}], ",", 
     RowBox[{"a1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", "p"}], "84"], "-", 
        FractionBox[
         RowBox[{"79", " ", 
          SuperscriptBox["p", "2"]}], "638"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["233", "328"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"124", " ", 
          SuperscriptBox["p", "2"]}], "405"]}]]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"97", " ", "p"}], "253"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"179", " ", 
          SuperscriptBox["p", "3"]}], "182"]}], 
       RowBox[{
        FractionBox["1", "360"], "+", 
        FractionBox[
         RowBox[{"41", " ", "p"}], "209"], "-", 
        FractionBox[
         RowBox[{"41", " ", 
          SuperscriptBox["p", "2"]}], "212"]}]]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["34", "213"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"257", " ", 
          SuperscriptBox["p", "2"]}], "270"], "+", 
        FractionBox[
         RowBox[{"127", " ", 
          SuperscriptBox["p", "3"]}], "188"]}], 
       RowBox[{
        FractionBox["35", "253"], "-", 
        FractionBox[
         RowBox[{"49", " ", "p"}], "354"]}]]}], ",", 
     RowBox[{"a4", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["35", "367"]}], "-", 
        FractionBox[
         RowBox[{"167", " ", "p"}], "301"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"70", " ", 
          SuperscriptBox["p", "3"]}], "131"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["8", "287"]}], "+", 
        FractionBox[
         RowBox[{"28", " ", "p"}], "1009"]}]]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "p"}], "409"], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["p", "2"]}], "234"], "-", 
        FractionBox[
         SuperscriptBox["p", "3"], "186"]}], 
       RowBox[{
        FractionBox["34", "271"], "+", "p"}]]}], ",", 
     RowBox[{"b0", "\[Rule]", "0"}], ",", 
     RowBox[{"b1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"33", " ", "p"}], "145"], "-", 
        FractionBox[
         RowBox[{"58", " ", 
          SuperscriptBox["p", "2"]}], "301"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["217", "244"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"77", " ", 
          SuperscriptBox["p", "2"]}], "414"]}]]}], ",", 
     RowBox[{"b2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "123"]}], "-", 
        FractionBox[
         RowBox[{"186", " ", "p"}], "227"], "-", 
        FractionBox[
         RowBox[{"119", " ", 
          SuperscriptBox["p", "2"]}], "205"], "+", 
        SuperscriptBox["p", "3"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "512"]}], "-", 
        FractionBox[
         RowBox[{"86", " ", "p"}], "811"], "+", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["p", "2"]}], "181"]}]]}], ",", 
     RowBox[{"b3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["74", "197"]}], "-", 
        FractionBox[
         RowBox[{"7", " ", "p"}], "260"], "+", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{
        FractionBox["37", "264"], "-", 
        FractionBox[
         RowBox[{"29", " ", "p"}], "184"], "+", 
        FractionBox[
         RowBox[{"5", " ", 
          SuperscriptBox["p", "2"]}], "296"]}]]}], ",", 
     RowBox[{"b4", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["15", "377"], "-", 
        FractionBox[
         RowBox[{"409", " ", "p"}], "1002"], "+", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{
        FractionBox["5", "144"], "-", 
        FractionBox[
         RowBox[{"11", " ", "p"}], "331"]}]]}], ",", 
     RowBox[{"phiInf", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"5", " ", "p"}], "77"], "-", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["p", "2"]}], "91"], "+", 
        FractionBox[
         SuperscriptBox["p", "3"], "59"]}], 
       RowBox[{
        FractionBox["1", "1087"], "+", "p", "+", 
        FractionBox[
         RowBox[{"66", " ", 
          SuperscriptBox["p", "2"]}], "83"]}]]}], ",", 
     RowBox[{"f0", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "p"}], "111"], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["p", "2"]}], "43"], "-", 
        FractionBox[
         SuperscriptBox["p", "3"], "142"]}], 
       RowBox[{
        FractionBox["1", "312"], "+", 
        FractionBox[
         RowBox[{"29", " ", "p"}], "75"], "+", 
        SuperscriptBox["p", "2"]}]]}], ",", 
     RowBox[{"f1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", "p"}], "138"], "+", 
        FractionBox[
         RowBox[{"46", " ", 
          SuperscriptBox["p", "2"]}], "91"]}], 
       RowBox[{
        FractionBox["2", "119"], "+", "p", "+", 
        FractionBox[
         RowBox[{"101", " ", 
          SuperscriptBox["p", "2"]}], "146"]}]]}], ",", 
     RowBox[{"f2", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["4", "143"], "+", "p", "+", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["p", "2"]}], "117"], "-", 
        FractionBox[
         RowBox[{"63", " ", 
          SuperscriptBox["p", "3"]}], "80"]}], 
       RowBox[{
        FractionBox["2", "69"], "+", 
        FractionBox[
         RowBox[{"59", " ", "p"}], "127"], "-", 
        FractionBox[
         RowBox[{"51", " ", 
          SuperscriptBox["p", "2"]}], "95"], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["p", "3"]}], "93"]}]]}], ",", 
     RowBox[{"f3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["21", "230"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["p", "2"]}], "78"]}], 
       RowBox[{
        FractionBox["23", "64"], "-", 
        FractionBox[
         RowBox[{"20", " ", "p"}], "57"]}]]}], ",", 
     RowBox[{"f4", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "140"]}], "+", 
        FractionBox[
         RowBox[{"50", " ", "p"}], "129"], "-", 
        FractionBox[
         RowBox[{"62", " ", 
          SuperscriptBox["p", "2"]}], "65"], "+", 
        SuperscriptBox["p", "3"], "-", 
        FractionBox[
         RowBox[{"110", " ", 
          SuperscriptBox["p", "4"]}], "283"]}], 
       RowBox[{
        FractionBox["1", "126"], "-", 
        FractionBox["p", "126"]}]]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Parametrization\[CurlyPhi]4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a0", "\[Rule]", "0"}], ",", 
     RowBox[{"a1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["p", "153"], "+", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["p", "2"]}], "84"], "-", 
        FractionBox[
         RowBox[{"115", " ", 
          SuperscriptBox["p", "3"]}], "804"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["13", "239"]}], "-", 
        FractionBox[
         RowBox[{"168", " ", "p"}], "233"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"85", " ", 
          SuperscriptBox["p", "3"]}], "317"]}]]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "672"]}], "+", 
        FractionBox[
         RowBox[{"85", " ", "p"}], "278"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"207", " ", 
          SuperscriptBox["p", "3"]}], "218"]}], 
       RowBox[{
        FractionBox["1", "359"], "+", 
        FractionBox[
         RowBox[{"43", " ", "p"}], "283"], "-", 
        FractionBox[
         RowBox[{"57", " ", 
          SuperscriptBox["p", "2"]}], "379"]}]]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "476"]}], "-", 
        FractionBox[
         RowBox[{"41", " ", "p"}], "376"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"103", " ", 
          SuperscriptBox["p", "3"]}], "265"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "530"]}], "+", 
        FractionBox[
         RowBox[{"65", " ", "p"}], "214"], "-", 
        FractionBox[
         RowBox[{"449", " ", 
          SuperscriptBox["p", "2"]}], "914"], "+", 
        FractionBox[
         RowBox[{"74", " ", 
          SuperscriptBox["p", "3"]}], "391"]}]]}], ",", 
     RowBox[{"a4", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["39", "413"], "+", 
        FractionBox[
         RowBox[{"93", " ", "p"}], "293"], "-", 
        FractionBox[
         RowBox[{"502", " ", 
          SuperscriptBox["p", "2"]}], "575"], "+", 
        SuperscriptBox["p", "3"], "-", 
        FractionBox[
         RowBox[{"123", " ", 
          SuperscriptBox["p", "4"]}], "298"]}], 
       RowBox[{
        FractionBox["5", "262"], "-", 
        FractionBox[
         RowBox[{"7", " ", "p"}], "367"]}]]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "p"}], "331"], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["p", "2"]}], "247"]}], 
       RowBox[{
        FractionBox["28", "311"], "+", "p", "+", 
        FractionBox[
         RowBox[{"111", " ", 
          SuperscriptBox["p", "2"]}], "305"]}]]}], ",", 
     RowBox[{"b0", "\[Rule]", "0"}], ",", 
     RowBox[{"b1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"53", " ", "p"}], "233"], "-", 
        FractionBox[
         RowBox[{"26", " ", 
          SuperscriptBox["p", "2"]}], "135"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["282", "317"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"73", " ", 
          SuperscriptBox["p", "2"]}], "393"]}]]}], ",", 
     RowBox[{"b2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "142"]}], "-", 
        FractionBox[
         RowBox[{"197", " ", "p"}], "308"], "-", 
        FractionBox[
         RowBox[{"288", " ", 
          SuperscriptBox["p", "2"]}], "397"], "+", 
        SuperscriptBox["p", "3"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "516"]}], "-", 
        FractionBox[
         RowBox[{"32", " ", "p"}], "381"], "+", 
        FractionBox[
         RowBox[{"39", " ", 
          SuperscriptBox["p", "2"]}], "467"]}]]}], ",", 
     RowBox[{"b3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["97", "313"]}], "-", 
        FractionBox[
         RowBox[{"37", " ", "p"}], "317"], "+", 
        SuperscriptBox["p", "2"]}], 
       RowBox[{
        FractionBox["46", "357"], "-", 
        FractionBox[
         RowBox[{"52", " ", "p"}], "339"], "+", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["p", "2"]}], "291"]}]]}], ",", 
     RowBox[{"b4", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["6", "419"], "-", 
        FractionBox[
         RowBox[{"113", " ", "p"}], "559"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"191", " ", 
          SuperscriptBox["p", "3"]}], "244"]}], 
       RowBox[{
        FractionBox["2", "271"], "-", 
        FractionBox["p", "134"]}]]}], ",", 
     RowBox[{"phiInf", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", "p"}], "27"], "+", 
        FractionBox[
         SuperscriptBox["p", "2"], "33"]}], 
       RowBox[{
        FractionBox["1", "1136"], "+", 
        FractionBox[
         RowBox[{"193", " ", "p"}], "225"], "+", 
        SuperscriptBox["p", "2"]}]]}], ",", 
     RowBox[{"f0", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["p", "61"], "+", 
        FractionBox[
         RowBox[{"21", " ", 
          SuperscriptBox["p", "2"]}], "136"], "-", 
        FractionBox[
         SuperscriptBox["p", "3"], "140"]}], 
       RowBox[{
        FractionBox["1", "380"], "+", 
        FractionBox[
         RowBox[{"29", " ", "p"}], "88"], "+", 
        SuperscriptBox["p", "2"]}]]}], ",", 
     RowBox[{"f1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"11", " ", "p"}], "137"], "+", 
        FractionBox[
         RowBox[{"99", " ", 
          SuperscriptBox["p", "2"]}], "188"]}], 
       RowBox[{
        FractionBox["1", "62"], "+", "p", "+", 
        FractionBox[
         RowBox[{"155", " ", 
          SuperscriptBox["p", "2"]}], "182"]}]]}], ",", 
     RowBox[{"f2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"92", " ", "p"}], "307"]}], "-", 
        FractionBox[
         RowBox[{"39", " ", 
          SuperscriptBox["p", "2"]}], "59"], "+", 
        SuperscriptBox["p", "3"], "-", 
        FractionBox[
         RowBox[{"32", " ", 
          SuperscriptBox["p", "4"]}], "103"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "1003"]}], "-", 
        FractionBox[
         RowBox[{"4", " ", "p"}], "19"], "+", 
        FractionBox[
         RowBox[{"17", " ", 
          SuperscriptBox["p", "2"]}], "97"]}]]}], ",", 
     RowBox[{"f3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "47"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"45", " ", 
          SuperscriptBox["p", "2"]}], "167"]}], 
       RowBox[{
        FractionBox["13", "41"], "-", 
        FractionBox[
         RowBox[{"13", " ", "p"}], "42"]}]]}], ",", 
     RowBox[{"f4", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "74"]}], "+", 
        FractionBox[
         RowBox[{"46", " ", "p"}], "105"], "-", 
        FractionBox[
         RowBox[{"62", " ", 
          SuperscriptBox["p", "2"]}], "63"], "+", 
        SuperscriptBox["p", "3"], "-", 
        FractionBox[
         RowBox[{"27", " ", 
          SuperscriptBox["p", "4"]}], "70"]}], 
       RowBox[{
        FractionBox["1", "100"], "-", 
        FractionBox["p", "100"]}]]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Parametrization\[CurlyPhi]m1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a0", "\[Rule]", "0"}], ",", 
     RowBox[{"a1", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"16", " ", "p"}], "281"]}], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["p", "2"]}], "49"], "+", 
        FractionBox[
         RowBox[{"13", " ", 
          SuperscriptBox["p", "3"]}], "121"]}], 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"245", " ", "p"}], "263"], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["p", "2"]}], "355"]}]]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["13", "367"]}], "-", 
        FractionBox[
         RowBox[{"31", " ", "p"}], "292"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"583", " ", 
          SuperscriptBox["p", "3"]}], "875"]}], 
       RowBox[{
        FractionBox["2", "161"], "+", 
        FractionBox[
         RowBox[{"49", " ", "p"}], "306"], "-", 
        FractionBox[
         RowBox[{"57", " ", 
          SuperscriptBox["p", "2"]}], "340"]}]]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["37", "524"], "+", "p", "-", 
        FractionBox[
         RowBox[{"70", " ", 
          SuperscriptBox["p", "2"]}], "299"], "+", 
        FractionBox[
         RowBox[{"99", " ", 
          SuperscriptBox["p", "3"]}], "817"]}], 
       RowBox[{
        FractionBox["5", "276"], "+", 
        FractionBox[
         RowBox[{"71", " ", "p"}], "144"], "-", 
        FractionBox[
         RowBox[{"106", " ", 
          SuperscriptBox["p", "2"]}], "207"]}]]}], ",", 
     RowBox[{"a4", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["2", "181"]}], "-", 
        FractionBox[
         RowBox[{"13", " ", "p"}], "94"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"110", " ", 
          SuperscriptBox["p", "3"]}], "197"]}], 
       RowBox[{
        FractionBox["21", "185"], "-", 
        FractionBox[
         RowBox[{"43", " ", "p"}], "379"]}]]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"8", " ", "p"}], "147"], "+", 
        FractionBox[
         RowBox[{"25", " ", 
          SuperscriptBox["p", "2"]}], "341"], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["p", "3"]}], "317"]}], 
       RowBox[{
        FractionBox["167", "308"], "+", "p"}]]}], ",", 
     RowBox[{"b0", "\[Rule]", "0"}], ",", 
     RowBox[{"b1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"103", " ", "p"}], "477"], "-", 
        FractionBox[
         RowBox[{"75", " ", 
          SuperscriptBox["p", "2"]}], "406"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["165", "191"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["p", "2"]}], "59"]}]]}], ",", 
     RowBox[{"b2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        FractionBox[
         RowBox[{"585", " ", "p"}], "1756"], "-", 
        FractionBox[
         RowBox[{"300", " ", 
          SuperscriptBox["p", "2"]}], "307"]}], 
       RowBox[{
        FractionBox["259", "671"], "-", 
        FractionBox[
         RowBox[{"133", " ", "p"}], "257"], "+", 
        FractionBox[
         RowBox[{"25", " ", 
          SuperscriptBox["p", "2"]}], "182"]}]]}], ",", 
     RowBox[{"b3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["101", "247"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"63", " ", 
          SuperscriptBox["p", "2"]}], "193"]}], 
       RowBox[{
        FractionBox["69", "245"], "-", 
        FractionBox[
         RowBox[{"16", " ", "p"}], "35"], "+", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["p", "2"]}], "211"]}]]}], ",", 
     RowBox[{"b4", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["1", "90"], "-", 
        FractionBox[
         RowBox[{"77", " ", "p"}], "325"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"266", " ", 
          SuperscriptBox["p", "3"]}], "353"]}], 
       RowBox[{
        FractionBox["1", "57"], "-", 
        FractionBox[
         RowBox[{"6", " ", "p"}], "337"]}]]}], ",", 
     RowBox[{"phiInf", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["1", "181"], "+", 
        FractionBox[
         RowBox[{"31", " ", "p"}], "113"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"25", " ", 
          SuperscriptBox["p", "3"]}], "84"]}], 
       RowBox[{
        FractionBox["1", "1297"], "+", 
        FractionBox[
         RowBox[{"7", " ", "p"}], "83"], "+", 
        FractionBox[
         RowBox[{"43", " ", 
          SuperscriptBox["p", "2"]}], "84"], "-", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["p", "3"]}], "69"]}]]}], ",", 
     RowBox[{"f0", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"5", " ", "p"}], "141"]}], "-", 
        FractionBox[
         RowBox[{"28", " ", 
          SuperscriptBox["p", "2"]}], "71"], "-", 
        FractionBox[
         SuperscriptBox["p", "3"], "71"]}], 
       RowBox[{
        FractionBox["1", "198"], "+", 
        FractionBox[
         RowBox[{"27", " ", "p"}], "58"], "+", 
        SuperscriptBox["p", "2"]}]]}], ",", 
     RowBox[{"f1", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["p", "194"]}], "-", 
        FractionBox[
         RowBox[{"27", " ", 
          SuperscriptBox["p", "2"]}], "190"], "-", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox["p", "3"]}], "143"]}], 
       RowBox[{
        FractionBox["1", "1496"], "+", 
        FractionBox[
         RowBox[{"2", " ", "p"}], "15"], "+", 
        SuperscriptBox["p", "2"]}]]}], ",", 
     RowBox[{"f2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "46"]}], "-", 
        FractionBox[
         RowBox[{"7", " ", "p"}], "71"], "-", 
        FractionBox[
         RowBox[{"7", " ", 
          SuperscriptBox["p", "2"]}], "81"], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["p", "3"]}], "16"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "17"]}], "-", 
        FractionBox[
         RowBox[{"121", " ", "p"}], "230"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"41", " ", 
          SuperscriptBox["p", "3"]}], "97"]}]]}], ",", 
     RowBox[{"f3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "235"]}], "-", 
        FractionBox[
         RowBox[{"9", " ", "p"}], "116"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"85", " ", 
          SuperscriptBox["p", "3"]}], "117"]}], 
       RowBox[{
        FractionBox["1", "106"], "+", 
        FractionBox[
         RowBox[{"7", " ", "p"}], "59"], "-", 
        FractionBox[
         RowBox[{"55", " ", 
          SuperscriptBox["p", "2"]}], "439"]}]]}], ",", 
     RowBox[{"f4", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"58", " ", "p"}], "209"], "-", 
        FractionBox[
         RowBox[{"55", " ", 
          SuperscriptBox["p", "2"]}], "71"], "+", 
        SuperscriptBox["p", "3"]}], 
       RowBox[{
        FractionBox["5", "98"], "-", 
        FractionBox[
         RowBox[{"31", " ", "p"}], "104"], "+", 
        FractionBox[
         RowBox[{"83", " ", 
          SuperscriptBox["p", "2"]}], "117"], "-", 
        FractionBox[
         RowBox[{"31", " ", 
          SuperscriptBox["p", "3"]}], "67"]}]]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ParametrizationLn\[CurlyPhi]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a0", "\[Rule]", "0"}], ",", 
     RowBox[{"a1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"18", " ", "p"}], "709"], "-", 
        FractionBox[
         RowBox[{"113", " ", 
          SuperscriptBox["p", "2"]}], "2844"], "+", 
        FractionBox[
         RowBox[{"11", " ", 
          SuperscriptBox["p", "3"]}], "761"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["425", "787"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"605", " ", 
          SuperscriptBox["p", "2"]}], "1314"]}]]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["384", "611"]}], "+", "p", "+", 
        FractionBox[
         RowBox[{"367", " ", 
          SuperscriptBox["p", "2"]}], "666"], "-", 
        FractionBox[
         RowBox[{"586", " ", 
          SuperscriptBox["p", "3"]}], "813"]}], 
       RowBox[{
        FractionBox["237", "1072"], "-", 
        FractionBox[
         RowBox[{"255", " ", "p"}], "1189"]}]]}], ",", 
     RowBox[{"a3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["49", "886"]}], "-", 
        FractionBox[
         RowBox[{"239", " ", "p"}], "728"], "-", 
        FractionBox[
         RowBox[{"1424", " ", 
          SuperscriptBox["p", "2"]}], "2197"], "+", 
        SuperscriptBox["p", "3"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["5", "343"]}], "-", 
        FractionBox[
         RowBox[{"99", " ", "p"}], "743"], "+", 
        FractionBox[
         RowBox[{"71", " ", 
          SuperscriptBox["p", "2"]}], "433"], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["p", "3"]}], "595"]}]]}], ",", 
     RowBox[{"a4", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["15", "649"], "-", 
        FractionBox[
         RowBox[{"132", " ", "p"}], "335"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"637", " ", 
          SuperscriptBox["p", "3"]}], "906"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["109", "644"]}], "+", 
        FractionBox[
         RowBox[{"487", " ", "p"}], "1523"], "-", 
        FractionBox[
         RowBox[{"98", " ", 
          SuperscriptBox["p", "2"]}], "647"]}]]}], ",", 
     RowBox[{"\[Epsilon]", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"105", " ", "p"}], "1018"], "-", 
        FractionBox[
         RowBox[{"44", " ", 
          SuperscriptBox["p", "2"]}], "1323"]}], 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"349", " ", "p"}], "657"]}]]}], ",", 
     RowBox[{"b0", "\[Rule]", "0"}], ",", 
     RowBox[{"b1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"85", " ", "p"}], "387"], "-", 
        FractionBox[
         RowBox[{"57", " ", 
          SuperscriptBox["p", "2"]}], "308"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["222", "251"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"29", " ", 
          SuperscriptBox["p", "2"]}], "152"]}]]}], ",", 
     RowBox[{"b2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["262", "383"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"66", " ", 
          SuperscriptBox["p", "2"]}], "197"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["69", "250"]}], "+", 
        FractionBox[
         RowBox[{"149", " ", "p"}], "295"], "-", 
        FractionBox[
         RowBox[{"73", " ", 
          SuperscriptBox["p", "2"]}], "318"]}]]}], ",", 
     RowBox[{"b3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["63", "188"]}], "+", "p", "-", 
        FractionBox[
         RowBox[{"109", " ", 
          SuperscriptBox["p", "2"]}], "181"]}], 
       RowBox[{
        FractionBox["55", "237"], "-", 
        FractionBox[
         RowBox[{"97", " ", "p"}], "232"], "+", 
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["p", "2"]}], "43"]}]]}], ",", 
     RowBox[{"b4", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["7", "559"], "-", 
        FractionBox[
         RowBox[{"24", " ", "p"}], "109"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"93", " ", 
          SuperscriptBox["p", "3"]}], "119"]}], 
       RowBox[{
        FractionBox["10", "287"], "-", 
        FractionBox[
         RowBox[{"6", " ", "p"}], "169"]}]]}], ",", 
     RowBox[{"phiInf", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["10", "253"], "+", "p", "+", 
        FractionBox[
         RowBox[{"159", " ", 
          SuperscriptBox["p", "2"]}], "218"], "-", 
        FractionBox[
         RowBox[{"277", " ", 
          SuperscriptBox["p", "3"]}], "405"]}], 
       RowBox[{
        FractionBox["1", "1310"], "+", 
        FractionBox[
         RowBox[{"73", " ", "p"}], "608"], "+", 
        FractionBox[
         RowBox[{"167", " ", 
          SuperscriptBox["p", "2"]}], "246"], "-", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["p", "3"]}], "458"]}]]}], ",", 
     RowBox[{"f0", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox["p", "232"], "+", 
        FractionBox[
         RowBox[{"58", " ", 
          SuperscriptBox["p", "2"]}], "271"], "+", 
        FractionBox[
         RowBox[{"140", " ", 
          SuperscriptBox["p", "3"]}], "449"]}], 
       RowBox[{
        FractionBox["1", "3196"], "+", 
        FractionBox[
         RowBox[{"25", " ", "p"}], "214"], "+", 
        SuperscriptBox["p", "2"]}]]}], ",", 
     RowBox[{"f1", "\[Rule]", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{"28", " ", "p"}], "285"], "+", 
        FractionBox[
         RowBox[{"160", " ", 
          SuperscriptBox["p", "2"]}], "239"], "-", 
        FractionBox[
         RowBox[{"83", " ", 
          SuperscriptBox["p", "3"]}], "188"]}], 
       RowBox[{
        FractionBox["3", "148"], "+", "p", "-", 
        FractionBox[
         RowBox[{"269", " ", 
          SuperscriptBox["p", "2"]}], "372"]}]]}], ",", 
     RowBox[{"f2", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["29", "802"]}], "-", 
        FractionBox[
         RowBox[{"350", " ", "p"}], "571"], "+", 
        FractionBox[
         RowBox[{"37", " ", 
          SuperscriptBox["p", "2"]}], "378"], "+", 
        FractionBox[
         RowBox[{"81", " ", 
          SuperscriptBox["p", "3"]}], "203"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["31", "384"]}], "-", 
        FractionBox[
         RowBox[{"173", " ", "p"}], "233"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"139", " ", 
          SuperscriptBox["p", "3"]}], "605"]}]]}], ",", 
     RowBox[{"f3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["3", "361"]}], "-", 
        FractionBox[
         RowBox[{"5", " ", "p"}], "64"], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"203", " ", 
          SuperscriptBox["p", "3"]}], "347"]}], 
       RowBox[{
        FractionBox["2", "95"], "+", 
        FractionBox[
         RowBox[{"71", " ", "p"}], "108"], "-", 
        FractionBox[
         RowBox[{"347", " ", 
          SuperscriptBox["p", "2"]}], "523"]}]]}], ",", 
     RowBox[{"f4", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"108", " ", "p"}], "161"]}], "+", 
        SuperscriptBox["p", "2"], "-", 
        FractionBox[
         RowBox[{"143", " ", 
          SuperscriptBox["p", "3"]}], "331"]}], 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17", "225"]}], "+", 
        FractionBox[
         RowBox[{"22", " ", "p"}], "293"]}]]}]}], "}"}]}], 
  ";"}], "\n"}], "Code",
 InitializationCell->False,
 CellChangeTimes->{
  3.7828335880418425`*^9, {3.782833715143113*^9, 3.7828337231825724`*^9}, 
   3.7828337592226343`*^9, {3.78283702297631*^9, 3.782837023356332*^9}, {
   3.782837383387924*^9, 3.7828373842999763`*^9}, {3.7828375743808484`*^9, 
   3.7828375748908777`*^9}, {3.7828379998381834`*^9, 3.7828380003472123`*^9}, 
   3.7832369916558485`*^9, 3.783237320597258*^9, 3.7832375299633837`*^9, 
   3.7832376906201663`*^9, 3.783237926855138*^9, {3.7832450473043475`*^9, 
   3.7832450658474426`*^9}, 3.7887869528014355`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Printing", " ", "out"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"exp_", ",", "P_Symbol", ",", "ss_String"}], "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "prnstr", "=", 
        "\"\<@@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@~@\
@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@~@@~0~@@\
~@@~0~@@~@@~0~@@~@@~0~@@\>\""}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", "prnstr", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"\"\< \!\(\*TemplateBox[{\"N\",RowBox[{\"(\", \"n\", \")\"}]},
\"Superscript\"]\) = \>\"", ",", 
          RowBox[{"\"\<n\>\"", "\[Rule]", "ss"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Numerator", "[", "exp", "]"}], ",", "P"}], "]"}], "//", 
         "TraditionalForm"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"\"\< \!\(\*TemplateBox[{\"D\",RowBox[{\"(\", \"n\", \")\"}]},
\"Superscript\"]\) = \>\"", ",", 
          RowBox[{"\"\<n\>\"", "\[Rule]", "ss"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"Collect", "[", 
          RowBox[{
           RowBox[{"Denominator", "[", "exp", "]"}], ",", "P"}], "]"}], "//", 
         "TraditionalForm"}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.782835126291826*^9, 3.7828353056310835`*^9}, {
  3.782835348964562*^9, 3.78283536815866*^9}, {3.782836745361431*^9, 
  3.7828367606653066`*^9}, {3.7828368623301215`*^9, 3.782836877815007*^9}}],

Cell["f(\[CurlyPhi])= \[CurlyPhi]^(2), \[Alpha]=1/4", "Item",
 CellChangeTimes->{{3.7725022654209695`*^9, 3.772502325514785*^9}, {
  3.7839836479854445`*^9, 3.783983679737261*^9}},
 Background->RGBColor[0.94, 0.88, 0.94]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Second", " ", "order", " ", "parametrization"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Param", "=", 
        RowBox[{"N", "[", "Parametrization\[CurlyPhi]2", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"a3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"b3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"FFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"f3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"gttFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"r0", "/", "r"}]}], ")"}], "AFinal"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"grrFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"BFinal", "^", "2"}], "/", "gttFinal"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"phiFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", "FFinal", "]"}], "+", 
          RowBox[{"(", 
           RowBox[{"phiInf", "/.", "Param"}], ")"}]}], "//", "Simplify"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"AFinal", ",", "p", ",", "\"\<1\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"BFinal", ",", "p", ",", "\"\<2\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"FFinal", ",", "p", ",", "\"\<3\>\""}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7042688129827213`*^9, 3.7042688587338195`*^9}, {
   3.707125456630925*^9, 3.7071255620690928`*^9}, {3.7071258994676285`*^9, 
   3.7071259201246595`*^9}, 3.7722785997033033`*^9, {3.772278677857916*^9, 
   3.7722787348421345`*^9}, {3.7722787753346853`*^9, 
   3.7722788654869027`*^9}, {3.7722790541699877`*^9, 
   3.7722790737131743`*^9}, {3.77227911854123*^9, 3.7722791532845306`*^9}, {
   3.7723275221752234`*^9, 3.7723275272954483`*^9}, {3.7723277195488997`*^9, 
   3.7723277544362907`*^9}, {3.7723727651566997`*^9, 3.772372824615073*^9}, {
   3.772374239703312*^9, 3.7723742635607996`*^9}, {3.7723744018195453`*^9, 
   3.7723744049958887`*^9}, {3.7723754514794064`*^9, 3.772375495117489*^9}, {
   3.772384627912501*^9, 3.7723846304097157`*^9}, {3.7724274407583685`*^9, 
   3.7724274564520817`*^9}, {3.7724278966705537`*^9, 
   3.7724279012228565`*^9}, {3.7724286712318573`*^9, 
   3.7724287172296457`*^9}, {3.7724287656210933`*^9, 
   3.7724287687824535`*^9}, {3.7724288097999167`*^9, 
   3.7724288978723803`*^9}, {3.772428986353603*^9, 3.7724290505760045`*^9}, {
   3.772429360018634*^9, 3.7724293788443775`*^9}, {3.772429916400257*^9, 
   3.7724299186030087`*^9}, {3.772431054062002*^9, 3.7724310575399027`*^9}, {
   3.7724313245396442`*^9, 3.772431499487773*^9}, {3.772431592726346*^9, 
   3.7724317729539814`*^9}, {3.772431818554081*^9, 3.7724320105430527`*^9}, {
   3.772432103214949*^9, 3.7724322556117973`*^9}, {3.7724323052048063`*^9, 
   3.7724323065269833`*^9}, {3.7724323783418117`*^9, 
   3.7724323976940737`*^9}, {3.772432570681571*^9, 3.772432574268268*^9}, {
   3.772432838142084*^9, 3.7724328646617155`*^9}, {3.7724337026052914`*^9, 
   3.7724337447907352`*^9}, {3.77243383769178*^9, 3.7724338380046277`*^9}, {
   3.7724338867753296`*^9, 3.772433901933899*^9}, {3.772434159558996*^9, 
   3.772434235052706*^9}, {3.772434269342826*^9, 3.772434269342826*^9}, {
   3.772434310327569*^9, 3.7724344065656376`*^9}, {3.7725022015174637`*^9, 
   3.772502262230854*^9}, 3.7725027785873623`*^9, {3.772502812831718*^9, 
   3.7725028184138317`*^9}, {3.7725028746458316`*^9, 3.772502920282813*^9}, {
   3.7727928379415617`*^9, 3.772792843813714*^9}, {3.782833599420494*^9, 
   3.7828337100988245`*^9}, {3.7828337994199333`*^9, 3.782834027092955*^9}, {
   3.7828340582877398`*^9, 3.782834115802029*^9}, {3.7828341628227186`*^9, 
   3.782834194571534*^9}, {3.7828343376877203`*^9, 3.782834343577057*^9}, {
   3.7828344149921417`*^9, 3.782834419385393*^9}, {3.782834519134098*^9, 
   3.7828345264355164`*^9}, 3.782834628111332*^9, 3.7828346945901337`*^9, {
   3.7828367849876976`*^9, 3.782836810328147*^9}},
 Background->RGBColor[0.9, 1, 1]],

Cell["f(\[CurlyPhi])= \[CurlyPhi]^(4), \[Alpha]=1/4", "Item",
 CellChangeTimes->{{3.7725022654209695`*^9, 3.772502325514785*^9}, {
   3.7819555744899874`*^9, 3.781955574623634*^9}, {3.7839836515976515`*^9, 
   3.783983652123681*^9}, 3.78398369003785*^9},
 Background->RGBColor[0.94, 0.88, 0.94]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Second", " ", "order", " ", "parametrization"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Param", "=", 
        RowBox[{"N", "[", "Parametrization\[CurlyPhi]4", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"a3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"b3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"FFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"f3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"gttFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"r0", "/", "r"}]}], ")"}], "AFinal"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"grrFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"BFinal", "^", "2"}], "/", "gttFinal"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"phiFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", "FFinal", "]"}], "+", 
          RowBox[{"(", 
           RowBox[{"phiInf", "/.", "Param"}], ")"}]}], "//", "Simplify"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"AFinal", ",", "p", ",", "\"\<1\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"BFinal", ",", "p", ",", "\"\<2\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"FFinal", ",", "p", ",", "\"\<3\>\""}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7042688129827213`*^9, 3.7042688587338195`*^9}, {
   3.707125456630925*^9, 3.7071255620690928`*^9}, {3.7071258994676285`*^9, 
   3.7071259201246595`*^9}, 3.7722785997033033`*^9, {3.772278677857916*^9, 
   3.7722787348421345`*^9}, {3.7722787753346853`*^9, 
   3.7722788654869027`*^9}, {3.7722790541699877`*^9, 
   3.7722790737131743`*^9}, {3.77227911854123*^9, 3.7722791532845306`*^9}, {
   3.7723275221752234`*^9, 3.7723275272954483`*^9}, {3.7723277195488997`*^9, 
   3.7723277544362907`*^9}, {3.7723727651566997`*^9, 3.772372824615073*^9}, {
   3.772374239703312*^9, 3.7723742635607996`*^9}, {3.7723744018195453`*^9, 
   3.7723744049958887`*^9}, {3.7723754514794064`*^9, 3.772375495117489*^9}, {
   3.772384627912501*^9, 3.7723846304097157`*^9}, {3.7724274407583685`*^9, 
   3.7724274564520817`*^9}, {3.7724278966705537`*^9, 
   3.7724279012228565`*^9}, {3.7724286712318573`*^9, 
   3.7724287172296457`*^9}, {3.7724287656210933`*^9, 
   3.7724287687824535`*^9}, {3.7724288097999167`*^9, 
   3.7724288978723803`*^9}, {3.772428986353603*^9, 3.7724290505760045`*^9}, {
   3.772429360018634*^9, 3.7724293788443775`*^9}, {3.772429916400257*^9, 
   3.7724299186030087`*^9}, {3.772431054062002*^9, 3.7724310575399027`*^9}, {
   3.7724313245396442`*^9, 3.772431499487773*^9}, {3.772431592726346*^9, 
   3.7724317729539814`*^9}, {3.772431818554081*^9, 3.7724320105430527`*^9}, {
   3.772432103214949*^9, 3.7724322556117973`*^9}, {3.7724323052048063`*^9, 
   3.7724323065269833`*^9}, {3.7724323783418117`*^9, 
   3.7724323976940737`*^9}, {3.772432570681571*^9, 3.772432574268268*^9}, {
   3.772432838142084*^9, 3.7724328646617155`*^9}, {3.7724337026052914`*^9, 
   3.7724337447907352`*^9}, {3.77243383769178*^9, 3.7724338380046277`*^9}, {
   3.7724338867753296`*^9, 3.772433901933899*^9}, {3.772434159558996*^9, 
   3.772434235052706*^9}, {3.772434269342826*^9, 3.772434269342826*^9}, {
   3.772434310327569*^9, 3.7724344065656376`*^9}, {3.7725022015174637`*^9, 
   3.772502262230854*^9}, 3.7725027785873623`*^9, {3.772502812831718*^9, 
   3.7725028184138317`*^9}, {3.7725028746458316`*^9, 3.772502920282813*^9}, {
   3.7727928379415617`*^9, 3.772792843813714*^9}, {3.782833599420494*^9, 
   3.7828337100988245`*^9}, {3.7828337994199333`*^9, 3.782834027092955*^9}, {
   3.7828340582877398`*^9, 3.782834115802029*^9}, {3.7828341628227186`*^9, 
   3.782834194571534*^9}, {3.7828343376877203`*^9, 3.782834343577057*^9}, {
   3.7828344149921417`*^9, 3.782834419385393*^9}, {3.782834519134098*^9, 
   3.7828345264355164`*^9}, 3.782834628111332*^9, 3.7828346945901337`*^9, {
   3.7828367849876976`*^9, 3.782836810328147*^9}, 3.7828371076401525`*^9},
 Background->RGBColor[0.9, 1, 1]],

Cell["f(\[CurlyPhi])=\[CurlyPhi]^(3), \[Alpha]=1/4", "Item",
 CellChangeTimes->{{3.7725023422583723`*^9, 3.7725023760771728`*^9}, {
   3.783983655619881*^9, 3.7839836557568893`*^9}, 3.783983692066966*^9},
 Background->RGBColor[0.94, 0.88, 0.94]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Second", " ", "order", " ", "parametrization"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Param", "=", 
        RowBox[{"N", "[", "Parametrization\[CurlyPhi]3", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"a3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"b3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"FFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"f3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"gttFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"r0", "/", "r"}]}], ")"}], "AFinal"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"grrFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"BFinal", "^", "2"}], "/", "gttFinal"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"phiFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", "FFinal", "]"}], "+", 
          RowBox[{"(", 
           RowBox[{"phiInf", "/.", "Param"}], ")"}]}], "//", "Simplify"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"AFinal", ",", "p", ",", "\"\<1\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"BFinal", ",", "p", ",", "\"\<2\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"FFinal", ",", "p", ",", "\"\<3\>\""}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7042688129827213`*^9, 3.7042688587338195`*^9}, {
   3.707125456630925*^9, 3.7071255620690928`*^9}, {3.7071258994676285`*^9, 
   3.7071259201246595`*^9}, 3.7722785997033033`*^9, {3.772278677857916*^9, 
   3.7722787348421345`*^9}, {3.7722787753346853`*^9, 
   3.7722788654869027`*^9}, {3.7722790541699877`*^9, 
   3.7722790737131743`*^9}, {3.77227911854123*^9, 3.7722791532845306`*^9}, {
   3.7723275221752234`*^9, 3.7723275272954483`*^9}, {3.7723277195488997`*^9, 
   3.7723277544362907`*^9}, {3.7723727651566997`*^9, 3.772372824615073*^9}, {
   3.772374239703312*^9, 3.7723742635607996`*^9}, {3.7723744018195453`*^9, 
   3.7723744049958887`*^9}, {3.7723754514794064`*^9, 3.772375495117489*^9}, {
   3.772384627912501*^9, 3.7723846304097157`*^9}, {3.7724274407583685`*^9, 
   3.7724274564520817`*^9}, {3.7724278966705537`*^9, 
   3.7724279012228565`*^9}, {3.7724286712318573`*^9, 
   3.7724287172296457`*^9}, {3.7724287656210933`*^9, 
   3.7724287687824535`*^9}, {3.7724288097999167`*^9, 
   3.7724288978723803`*^9}, {3.772428986353603*^9, 3.7724290505760045`*^9}, {
   3.772429360018634*^9, 3.7724293788443775`*^9}, {3.772429916400257*^9, 
   3.7724299186030087`*^9}, {3.772431054062002*^9, 3.7724310575399027`*^9}, {
   3.7724313245396442`*^9, 3.772431499487773*^9}, {3.772431592726346*^9, 
   3.7724317729539814`*^9}, {3.772431818554081*^9, 3.7724320105430527`*^9}, {
   3.772432103214949*^9, 3.7724322556117973`*^9}, {3.7724323052048063`*^9, 
   3.7724323065269833`*^9}, {3.7724323783418117`*^9, 
   3.7724323976940737`*^9}, {3.772432570681571*^9, 3.772432574268268*^9}, {
   3.772432838142084*^9, 3.7724328646617155`*^9}, {3.7724337026052914`*^9, 
   3.7724337447907352`*^9}, {3.77243383769178*^9, 3.7724338380046277`*^9}, {
   3.7724338867753296`*^9, 3.772433901933899*^9}, {3.772434159558996*^9, 
   3.772434235052706*^9}, {3.772434269342826*^9, 3.772434269342826*^9}, {
   3.772434310327569*^9, 3.7724344065656376`*^9}, {3.7725022015174637`*^9, 
   3.772502262230854*^9}, 3.7725027785873623`*^9, {3.772502812831718*^9, 
   3.7725028184138317`*^9}, {3.7725028746458316`*^9, 3.772502920282813*^9}, {
   3.7727928379415617`*^9, 3.772792843813714*^9}, {3.782833599420494*^9, 
   3.7828337100988245`*^9}, {3.7828337994199333`*^9, 3.782834027092955*^9}, {
   3.7828340582877398`*^9, 3.782834115802029*^9}, {3.7828341628227186`*^9, 
   3.782834194571534*^9}, {3.7828343376877203`*^9, 3.782834343577057*^9}, {
   3.7828344149921417`*^9, 3.782834419385393*^9}, {3.782834519134098*^9, 
   3.7828345264355164`*^9}, 3.782834628111332*^9, 3.7828346945901337`*^9, {
   3.7828367849876976`*^9, 3.782836810328147*^9}, 3.7828371076401525`*^9, {
   3.782837408235346*^9, 3.78283740831535*^9}},
 Background->RGBColor[0.9, 1, 1]],

Cell["f(\[CurlyPhi])=\[CurlyPhi]^(-1), \[Alpha]=1/4", "Item",
 CellChangeTimes->{{3.7725025012013526`*^9, 3.772502522224842*^9}, {
   3.783983658819064*^9, 3.7839836589250703`*^9}, 3.783983696298208*^9},
 Background->RGBColor[0.94, 0.88, 0.94]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Second", " ", "order", " ", "parametrization"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Param", "=", 
        RowBox[{"N", "[", "Parametrization\[CurlyPhi]m1", "]"}]}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"a3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"b3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"FFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"f3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"gttFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"r0", "/", "r"}]}], ")"}], "AFinal"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"grrFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"BFinal", "^", "2"}], "/", "gttFinal"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"phiFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", "FFinal", "]"}], "+", 
          RowBox[{"(", 
           RowBox[{"phiInf", "/.", "Param"}], ")"}]}], "//", "Simplify"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"AFinal", ",", "p", ",", "\"\<1\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"BFinal", ",", "p", ",", "\"\<2\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"FFinal", ",", "p", ",", "\"\<3\>\""}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7042688129827213`*^9, 3.7042688587338195`*^9}, {
   3.707125456630925*^9, 3.7071255620690928`*^9}, {3.7071258994676285`*^9, 
   3.7071259201246595`*^9}, 3.7722785997033033`*^9, {3.772278677857916*^9, 
   3.7722787348421345`*^9}, {3.7722787753346853`*^9, 
   3.7722788654869027`*^9}, {3.7722790541699877`*^9, 
   3.7722790737131743`*^9}, {3.77227911854123*^9, 3.7722791532845306`*^9}, {
   3.7723275221752234`*^9, 3.7723275272954483`*^9}, {3.7723277195488997`*^9, 
   3.7723277544362907`*^9}, {3.7723727651566997`*^9, 3.772372824615073*^9}, {
   3.772374239703312*^9, 3.7723742635607996`*^9}, {3.7723744018195453`*^9, 
   3.7723744049958887`*^9}, {3.7723754514794064`*^9, 3.772375495117489*^9}, {
   3.772384627912501*^9, 3.7723846304097157`*^9}, {3.7724274407583685`*^9, 
   3.7724274564520817`*^9}, {3.7724278966705537`*^9, 
   3.7724279012228565`*^9}, {3.7724286712318573`*^9, 
   3.7724287172296457`*^9}, {3.7724287656210933`*^9, 
   3.7724287687824535`*^9}, {3.7724288097999167`*^9, 
   3.7724288978723803`*^9}, {3.772428986353603*^9, 3.7724290505760045`*^9}, {
   3.772429360018634*^9, 3.7724293788443775`*^9}, {3.772429916400257*^9, 
   3.7724299186030087`*^9}, {3.772431054062002*^9, 3.7724310575399027`*^9}, {
   3.7724313245396442`*^9, 3.772431499487773*^9}, {3.772431592726346*^9, 
   3.7724317729539814`*^9}, {3.772431818554081*^9, 3.7724320105430527`*^9}, {
   3.772432103214949*^9, 3.7724322556117973`*^9}, {3.7724323052048063`*^9, 
   3.7724323065269833`*^9}, {3.7724323783418117`*^9, 
   3.7724323976940737`*^9}, {3.772432570681571*^9, 3.772432574268268*^9}, {
   3.772432838142084*^9, 3.7724328646617155`*^9}, {3.7724337026052914`*^9, 
   3.7724337447907352`*^9}, {3.77243383769178*^9, 3.7724338380046277`*^9}, {
   3.7724338867753296`*^9, 3.772433901933899*^9}, {3.772434159558996*^9, 
   3.772434235052706*^9}, {3.772434269342826*^9, 3.772434269342826*^9}, {
   3.772434310327569*^9, 3.7724344065656376`*^9}, {3.7725022015174637`*^9, 
   3.772502262230854*^9}, 3.7725027785873623`*^9, {3.772502812831718*^9, 
   3.7725028184138317`*^9}, {3.7725028746458316`*^9, 3.772502920282813*^9}, {
   3.7727928379415617`*^9, 3.772792843813714*^9}, {3.782833599420494*^9, 
   3.7828337100988245`*^9}, {3.7828337994199333`*^9, 3.782834027092955*^9}, {
   3.7828340582877398`*^9, 3.782834115802029*^9}, {3.7828341628227186`*^9, 
   3.782834194571534*^9}, {3.7828343376877203`*^9, 3.782834343577057*^9}, {
   3.7828344149921417`*^9, 3.782834419385393*^9}, {3.782834519134098*^9, 
   3.7828345264355164`*^9}, 3.782834628111332*^9, 3.7828346945901337`*^9, {
   3.7828367849876976`*^9, 3.782836810328147*^9}, 3.7828371076401525`*^9, {
   3.782837408235346*^9, 3.78283740831535*^9}, {3.78283759468601*^9, 
   3.78283759504003*^9}},
 Background->RGBColor[0.9, 1, 1]],

Cell["f(\[CurlyPhi])=ln(\[CurlyPhi]), \[Alpha]=1/4", "Item",
 CellChangeTimes->{{3.772502562711718*^9, 3.7725025810528817`*^9}, {
   3.7839836614842167`*^9, 3.7839836615932226`*^9}, 3.7839836986543427`*^9},
 Background->RGBColor[0.94, 0.88, 0.94]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Second", " ", "order", " ", "parametrization"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Param", "=", 
        RowBox[{"N", "[", "ParametrizationLn\[CurlyPhi]", "]"}]}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"AFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"a3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"BFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"b3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"FFinal", "=", 
        RowBox[{
         RowBox[{"Together", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"1", "-", 
              FractionBox["r0", "r"]}], "]"}], "/.", 
            RowBox[{"f3", "\[Rule]", "0"}]}], "/.", "Param"}], "]"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"gttFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"r0", "/", "r"}]}], ")"}], "AFinal"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"grrFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"BFinal", "^", "2"}], "/", "gttFinal"}], "//", 
         "Simplify"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"phiFinal", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", "FFinal", "]"}], "+", 
          RowBox[{"(", 
           RowBox[{"phiInf", "/.", "Param"}], ")"}]}], "//", "Simplify"}]}], 
       ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"AFinal", ",", "p", ",", "\"\<1\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"BFinal", ",", "p", ",", "\"\<2\>\""}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PrintNumDen", "[", 
     RowBox[{"FFinal", ",", "p", ",", "\"\<3\>\""}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7042688129827213`*^9, 3.7042688587338195`*^9}, {
   3.707125456630925*^9, 3.7071255620690928`*^9}, {3.7071258994676285`*^9, 
   3.7071259201246595`*^9}, 3.7722785997033033`*^9, {3.772278677857916*^9, 
   3.7722787348421345`*^9}, {3.7722787753346853`*^9, 
   3.7722788654869027`*^9}, {3.7722790541699877`*^9, 
   3.7722790737131743`*^9}, {3.77227911854123*^9, 3.7722791532845306`*^9}, {
   3.7723275221752234`*^9, 3.7723275272954483`*^9}, {3.7723277195488997`*^9, 
   3.7723277544362907`*^9}, {3.7723727651566997`*^9, 3.772372824615073*^9}, {
   3.772374239703312*^9, 3.7723742635607996`*^9}, {3.7723744018195453`*^9, 
   3.7723744049958887`*^9}, {3.7723754514794064`*^9, 3.772375495117489*^9}, {
   3.772384627912501*^9, 3.7723846304097157`*^9}, {3.7724274407583685`*^9, 
   3.7724274564520817`*^9}, {3.7724278966705537`*^9, 
   3.7724279012228565`*^9}, {3.7724286712318573`*^9, 
   3.7724287172296457`*^9}, {3.7724287656210933`*^9, 
   3.7724287687824535`*^9}, {3.7724288097999167`*^9, 
   3.7724288978723803`*^9}, {3.772428986353603*^9, 3.7724290505760045`*^9}, {
   3.772429360018634*^9, 3.7724293788443775`*^9}, {3.772429916400257*^9, 
   3.7724299186030087`*^9}, {3.772431054062002*^9, 3.7724310575399027`*^9}, {
   3.7724313245396442`*^9, 3.772431499487773*^9}, {3.772431592726346*^9, 
   3.7724317729539814`*^9}, {3.772431818554081*^9, 3.7724320105430527`*^9}, {
   3.772432103214949*^9, 3.7724322556117973`*^9}, {3.7724323052048063`*^9, 
   3.7724323065269833`*^9}, {3.7724323783418117`*^9, 
   3.7724323976940737`*^9}, {3.772432570681571*^9, 3.772432574268268*^9}, {
   3.772432838142084*^9, 3.7724328646617155`*^9}, {3.7724337026052914`*^9, 
   3.7724337447907352`*^9}, {3.77243383769178*^9, 3.7724338380046277`*^9}, {
   3.7724338867753296`*^9, 3.772433901933899*^9}, {3.772434159558996*^9, 
   3.772434235052706*^9}, {3.772434269342826*^9, 3.772434269342826*^9}, {
   3.772434310327569*^9, 3.7724344065656376`*^9}, {3.7725022015174637`*^9, 
   3.772502262230854*^9}, 3.7725027785873623`*^9, {3.772502812831718*^9, 
   3.7725028184138317`*^9}, {3.7725028746458316`*^9, 3.772502920282813*^9}, {
   3.7727928379415617`*^9, 3.772792843813714*^9}, {3.782833599420494*^9, 
   3.7828337100988245`*^9}, {3.7828337994199333`*^9, 3.782834027092955*^9}, {
   3.7828340582877398`*^9, 3.782834115802029*^9}, {3.7828341628227186`*^9, 
   3.782834194571534*^9}, {3.7828343376877203`*^9, 3.782834343577057*^9}, {
   3.7828344149921417`*^9, 3.782834419385393*^9}, {3.782834519134098*^9, 
   3.7828345264355164`*^9}, 3.782834628111332*^9, 3.7828346945901337`*^9, {
   3.7828367849876976`*^9, 3.782836810328147*^9}, 3.7828371076401525`*^9, {
   3.782837408235346*^9, 3.78283740831535*^9}, {3.78283759468601*^9, 
   3.78283759504003*^9}, {3.782838019904331*^9, 3.7828380213294125`*^9}},
 Background->RGBColor[0.9, 1, 1]]
},
AutoGeneratedPackage->None,
WindowSize->{1260, 689},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
PrivateNotebookOptions -> {
 "VersionedStylesheet" -> {"Default.nb"[8.] -> False}},
Magnification:>1.2 Inherited,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 40931, 1292, 579, "Code",
 InitializationCell->False],
Cell[41479, 1314, 1965, 45, 272, "Input"],
Cell[43447, 1361, 221, 3, 44, "Item"],
Cell[43671, 1366, 5291, 112, 351, "Input"],
Cell[48965, 1480, 295, 4, 44, "Item"],
Cell[49263, 1486, 5315, 112, 351, "Input"],
Cell[54581, 1600, 245, 3, 52, "Item"],
Cell[54829, 1605, 5364, 113, 421, "Input"],
Cell[60196, 1720, 244, 3, 52, "Item"],
Cell[60443, 1725, 5413, 114, 421, "Input"],
Cell[65859, 1841, 247, 3, 52, "Item"],
Cell[66109, 1846, 5461, 114, 421, "Input"]
}
]
*)


